Evidence of fluctuation-induced first-order phase transition in active matter

We study the properties of the Malthusian Toner-Tu theory in its near ordering phase. Because of the birth/death process, characteristic of this Malthusian model, density fluctuations are partially suppressed. We study this model using the perturbative renormalization group. At one loop we find that the renormalization group flow drives the system in an unstable region, suggesting a fluctuation-induced first-order phase transition.

==> Supplemental Material/PerturbativeContributions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     46411,       1353]
NotebookOptionsPosition[     44576,       1312]
NotebookOutlinePosition[     44967,       1328]
CellTagsIndexPosition[     44924,       1325]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[Delta]m", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", "g1", " ", "g2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "r"}], ")"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["g2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "r"}], ")"}]}], "+", 
     RowBox[{"6", " ", "g1", " ", "g3", " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", "\[Mu]"}], ")"}]}], "+", 
     RowBox[{"6", " ", "g2", " ", "g3", " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", "\[Mu]"}], ")"}]}], "+", 
     RowBox[{"6", " ", "u", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"6", " ", "r"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"4", " ", "\[Mu]"}], "+", 
        RowBox[{"10", " ", "r", " ", "\[Mu]"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"4", " ", "r", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "r"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"r", "+", "\[Mu]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "r"}], "+", "\[Mu]"}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8538213668001127`*^9, 3.853821367649472*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"63878b2d-7cca-41a1-9403-5c069493a302"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "3"}], " ", "g1", " ", "g2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "r"}], ")"}]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["g2", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "r"}], ")"}]}], "+", 
   RowBox[{"6", " ", "g1", " ", "g3", " ", 
    RowBox[{"(", 
     RowBox[{"r", "+", "\[Mu]"}], ")"}]}], "+", 
   RowBox[{"6", " ", "g2", " ", "g3", " ", 
    RowBox[{"(", 
     RowBox[{"r", "+", "\[Mu]"}], ")"}]}], "+", 
   RowBox[{"6", " ", "u", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"6", " ", "r"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"4", " ", "\[Mu]"}], "+", 
      RowBox[{"10", " ", "r", " ", "\[Mu]"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], 
  RowBox[{"4", " ", "r", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "r"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"r", "+", "\[Mu]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "r"}], "+", "\[Mu]"}], ")"}]}]]], "Output",
 CellChangeTimes->{3.854965199202223*^9, 3.855127773028219*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"97ec1ab7-df89-4c53-85d5-9365fbe33176"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]\[CapitalGamma]p", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Mu]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Mu]"}], ")"}], "3"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["g1", "2"], " ", "\[Mu]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"7", " ", "\[Mu]"}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["\[Mu]", "3"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
     RowBox[{"g2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "g2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "\[Mu]"}], ")"}], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"g3", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"6", " ", "\[Mu]"}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"g1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", "g3", " ", 
         SuperscriptBox["\[Mu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[Mu]"}], ")"}]}], "+", 
        RowBox[{"g2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Mu]", "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.853821376478032*^9, 3.853821377065393*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"0616b751-8a8d-45a5-8c50-e3726eef6c74"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["g1", "2"], " ", "\[Mu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"7", " ", "\[Mu]"}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["\[Mu]", "2"]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["\[Mu]", "3"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
   RowBox[{"g2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "g2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", "\[Mu]"}], ")"}], " ", 
       SuperscriptBox["\[Mu]", "2"]}], "+", 
      RowBox[{"g3", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"6", " ", "\[Mu]"}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
   RowBox[{"g1", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"10", " ", "g3", " ", 
       SuperscriptBox["\[Mu]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "\[Mu]"}], ")"}]}], "+", 
      RowBox[{"g2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Mu]", "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
  RowBox[{"12", " ", 
   SuperscriptBox["\[Mu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Mu]"}], ")"}], "3"]}]]], "Output",
 CellChangeTimes->{3.854965199358004*^9, 3.855127773779141*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"05240712-1ced-43bb-8823-2d84d27a5371"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]\[CapitalGamma]l", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Mu]", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Mu]"}], ")"}], "3"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"24", " ", 
      SuperscriptBox["g3", "2"], " ", 
      SuperscriptBox["\[Mu]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Mu]"}], ")"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["g1", "2"], " ", 
      SuperscriptBox["\[Mu]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"9", " ", "\[Mu]"}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Mu]", "3"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["g2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"3", " ", "\[Mu]"}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["\[Mu]", "3"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "g2", " ", "g3", " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"15", " ", "\[Mu]"}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"39", " ", 
         SuperscriptBox["\[Mu]", "3"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Mu]", "5"]}]}], ")"}]}], "-", 
     RowBox[{"g1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "g3", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"9", " ", "\[Mu]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"g2", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"7", " ", "\[Mu]"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Mu]", "3"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Mu]", "5"]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.853821418439157*^9, 3.853821419709873*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"dfeec460-cade-4d31-b936-9a949ec68a44"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"24", " ", 
    SuperscriptBox["g3", "2"], " ", 
    SuperscriptBox["\[Mu]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Mu]"}], ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox["g1", "2"], " ", 
    SuperscriptBox["\[Mu]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"9", " ", "\[Mu]"}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["\[Mu]", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Mu]", "3"]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["g2", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      RowBox[{"3", " ", "\[Mu]"}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Mu]", "2"]}], "+", 
      RowBox[{"17", " ", 
       SuperscriptBox["\[Mu]", "3"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
   RowBox[{"2", " ", "g2", " ", "g3", " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"15", " ", "\[Mu]"}], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["\[Mu]", "2"]}], "+", 
      RowBox[{"39", " ", 
       SuperscriptBox["\[Mu]", "3"]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["\[Mu]", "4"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Mu]", "5"]}]}], ")"}]}], "-", 
   RowBox[{"g1", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "g3", " ", 
       SuperscriptBox["\[Mu]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"9", " ", "\[Mu]"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
      RowBox[{"g2", " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"7", " ", "\[Mu]"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Mu]", "3"]}], "+", 
         RowBox[{"14", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[Mu]", "5"]}]}], ")"}]}]}], ")"}]}]}], 
  RowBox[{"8", " ", 
   SuperscriptBox["\[Mu]", "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Mu]"}], ")"}], "3"]}]]], "Output",
 CellChangeTimes->{3.854965199385408*^9, 3.855127774540175*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"d68039f1-151c-4186-a73e-1dcd5310eaa9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]\[Gamma]v1", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"12", " ", "g1", " ", 
      SuperscriptBox["\[Mu]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Mu]"}], ")"}], "3"]}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["g1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "g3", " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"5", " ", "\[Mu]"}], "+", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
        RowBox[{"g2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"9", " ", "\[Mu]"}], "+", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"g1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "36"}], " ", 
         SuperscriptBox["g3", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["g2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"10", " ", "\[Mu]"}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Mu]", "3"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "u", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Mu]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["\[Mu]", "3"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "g2", " ", "g3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"5", " ", "\[Mu]"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"31", " ", 
            SuperscriptBox["\[Mu]", "3"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"g2", "+", 
        RowBox[{"2", " ", "g3"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "\[Mu]"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["\[Mu]", "3"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
        RowBox[{"g2", " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", "g2"}], "-", 
           RowBox[{"2", " ", "g3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"15", " ", "\[Mu]"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.853821411783687*^9, 3.853821412434003*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"228edfcd-8a5b-4c94-a43f-6bdbbb019ef7"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"12", " ", "g1", " ", 
     SuperscriptBox["\[Mu]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Mu]"}], ")"}], "3"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["g1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "g3", " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"5", " ", "\[Mu]"}], "+", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
        RowBox[{"g2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"9", " ", "\[Mu]"}], "+", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"g1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "36"}], " ", 
         SuperscriptBox["g3", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["g2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"10", " ", "\[Mu]"}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Mu]", "3"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "u", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Mu]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["\[Mu]", "3"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "g2", " ", "g3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"5", " ", "\[Mu]"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"31", " ", 
            SuperscriptBox["\[Mu]", "3"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"g2", "+", 
        RowBox[{"2", " ", "g3"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "\[Mu]"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["\[Mu]", "3"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
        RowBox[{"g2", " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", "g2"}], "-", 
           RowBox[{"2", " ", "g3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"15", " ", "\[Mu]"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.855127775714096*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"cd0c3bae-c8f2-47c4-9ed1-4d9077979750"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]\[Gamma]v2", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"24", " ", "g2", " ", 
      SuperscriptBox["\[Mu]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Mu]"}], ")"}], "3"]}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["g2", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"36", " ", "\[Mu]"}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["g1", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Mu]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"g2", "+", 
        RowBox[{"2", " ", "g2", " ", "\[Mu]"}], "+", 
        RowBox[{"6", " ", "g3", " ", 
         SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["g2", "2"], " ", "g3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"16", " ", "\[Mu]"}], "+", 
        RowBox[{"63", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"82", " ", 
         SuperscriptBox["\[Mu]", "3"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", "g3", " ", "u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"3", " ", "\[Mu]"}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"39", " ", 
         SuperscriptBox["\[Mu]", "3"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "g1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", 
         SuperscriptBox["g3", "2"], " ", 
         SuperscriptBox["\[Mu]", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["g2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "13"}], "-", 
           RowBox[{"41", " ", "\[Mu]"}], "-", 
           RowBox[{"17", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Mu]", "3"]}]}], ")"}]}], "-", 
        RowBox[{"u", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Mu]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"3", " ", "\[Mu]"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["\[Mu]", "3"]}]}], ")"}]}], "+", 
        RowBox[{"g2", " ", "g3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"4", " ", "\[Mu]"}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"52", " ", 
            SuperscriptBox["\[Mu]", "3"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "g2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["g3", "2"], " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", " ", "\[Mu]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"29", "+", 
           RowBox[{"75", " ", "\[Mu]"}], "+", 
           RowBox[{"123", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"195", " ", 
            SuperscriptBox["\[Mu]", "3"]}], "+", 
           RowBox[{"172", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["\[Mu]", "5"]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8538214058503933`*^9, 3.853821407786213*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"5666cf98-79c3-4759-88fc-eede084976c1"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"24", " ", "g2", " ", 
     SuperscriptBox["\[Mu]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Mu]"}], ")"}], "3"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["g2", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"36", " ", "\[Mu]"}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["g1", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Mu]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"g2", "+", 
        RowBox[{"2", " ", "g2", " ", "\[Mu]"}], "+", 
        RowBox[{"6", " ", "g3", " ", 
         SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["g2", "2"], " ", "g3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"16", " ", "\[Mu]"}], "+", 
        RowBox[{"63", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"82", " ", 
         SuperscriptBox["\[Mu]", "3"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", "g3", " ", "u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"3", " ", "\[Mu]"}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"39", " ", 
         SuperscriptBox["\[Mu]", "3"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "g1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", 
         SuperscriptBox["g3", "2"], " ", 
         SuperscriptBox["\[Mu]", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["g2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "13"}], "-", 
           RowBox[{"41", " ", "\[Mu]"}], "-", 
           RowBox[{"17", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Mu]", "3"]}]}], ")"}]}], "-", 
        RowBox[{"u", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Mu]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"3", " ", "\[Mu]"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["\[Mu]", "3"]}]}], ")"}]}], "+", 
        RowBox[{"g2", " ", "g3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"4", " ", "\[Mu]"}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"52", " ", 
            SuperscriptBox["\[Mu]", "3"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "g2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["g3", "2"], " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", " ", "\[Mu]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"29", "+", 
           RowBox[{"75", " ", "\[Mu]"}], "+", 
           RowBox[{"123", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"195", " ", 
            SuperscriptBox["\[Mu]", "3"]}], "+", 
           RowBox[{"172", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["\[Mu]", "5"]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.855127776425209*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"ca0e86ab-27d1-4e74-bade-8c6adee2533f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]\[Gamma]v3", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"24", " ", "g3", " ", 
     SuperscriptBox["\[Mu]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Mu]"}], ")"}], "3"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["g2", "3"], " ", 
      SuperscriptBox["\[Mu]", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["g2", "2"], " ", "g3", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"14", " ", "\[Mu]"}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["\[Mu]", "3"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["g1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "g3", " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", "\[Mu]"}], "+", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "+", 
        RowBox[{"g2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", "\[Mu]"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"g1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", 
         SuperscriptBox["g3", "2"], " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "\[Mu]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["g2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Mu]", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Mu]", "3"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "u", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Mu]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"10", "-", 
           RowBox[{"3", " ", "\[Mu]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["\[Mu]", "3"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "g2", " ", "g3", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"7", " ", "\[Mu]"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Mu]", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", "g2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["g3", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"22", " ", "\[Mu]"}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"23", " ", 
            SuperscriptBox["\[Mu]", "3"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "-", 
           RowBox[{"9", " ", "\[Mu]"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"27", " ", 
            SuperscriptBox["\[Mu]", "3"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"4", " ", "g3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "18"}], " ", 
         SuperscriptBox["g3", "2"], " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Mu]"}], ")"}]}], "+", 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"10", "+", 
           RowBox[{"20", " ", "\[Mu]"}], "+", 
           RowBox[{"46", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"59", " ", 
            SuperscriptBox["\[Mu]", "3"]}], "+", 
           RowBox[{"27", " ", 
            SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.853821400924604*^9, 3.853821401542369*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"c26d6e9e-657c-42de-91a7-dc4c1bb9e1f3"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"24", " ", "g3", " ", 
    SuperscriptBox["\[Mu]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Mu]"}], ")"}], "3"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", 
     SuperscriptBox["g2", "3"], " ", 
     SuperscriptBox["\[Mu]", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["g2", "2"], " ", "g3", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"14", " ", "\[Mu]"}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Mu]", "2"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["\[Mu]", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["g1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "g3", " ", "\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", "\[Mu]"}], "+", 
          SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "+", 
       RowBox[{"g2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"3", " ", "\[Mu]"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"g1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", 
        SuperscriptBox["g3", "2"], " ", "\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"6", " ", "\[Mu]"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["g2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Mu]", "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Mu]", "3"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Mu]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"10", "-", 
          RowBox[{"3", " ", "\[Mu]"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          RowBox[{"13", " ", 
           SuperscriptBox["\[Mu]", "3"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", "g2", " ", "g3", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"7", " ", "\[Mu]"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Mu]", "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{"2", " ", "g2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["g3", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"22", " ", "\[Mu]"}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          RowBox[{"23", " ", 
           SuperscriptBox["\[Mu]", "3"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "-", 
          RowBox[{"9", " ", "\[Mu]"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          RowBox[{"27", " ", 
           SuperscriptBox["\[Mu]", "3"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{"4", " ", "g3", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "18"}], " ", 
        SuperscriptBox["g3", "2"], " ", "\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Mu]"}], ")"}]}], "+", 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"10", "+", 
          RowBox[{"20", " ", "\[Mu]"}], "+", 
          RowBox[{"46", " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          RowBox[{"59", " ", 
           SuperscriptBox["\[Mu]", "3"]}], "+", 
          RowBox[{"27", " ", 
           SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.855127777143832*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"2ff59703-fa37-4a6d-95aa-6d2df14a8ce8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]J", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"8", " ", "u", " ", 
     SuperscriptBox["\[Mu]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Mu]"}], ")"}], "3"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["g2", "4"], " ", "\[Mu]"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["g2", "3"], " ", "g3", " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"12", " ", "\[Mu]"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
     RowBox[{"4", " ", "u", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["g3", "2"], " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Mu]"}], ")"}]}], "+", 
        RowBox[{"u", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Mu]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "\[Mu]"}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["g2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["g3", "2"], " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"12", " ", "\[Mu]"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"29", " ", "\[Mu]"}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["\[Mu]", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"4", " ", "g2", " ", "g3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["g3", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"7", " ", "\[Mu]"}], "+", 
           RowBox[{"34", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"47", " ", 
            SuperscriptBox["\[Mu]", "3"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"g1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["g2", "3"], " ", "\[Mu]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["g2", "2"], " ", "g3", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"12", " ", "\[Mu]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "g2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["g3", "2"], " ", "\[Mu]", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"12", " ", "\[Mu]"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"u", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "-", 
              RowBox[{"19", " ", "\[Mu]"}], "-", 
              RowBox[{"14", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              SuperscriptBox["\[Mu]", "3"]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", "g3", " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["g3", "2"], " ", "\[Mu]"}], "+", 
           RowBox[{"u", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"22", " ", "\[Mu]"}], "+", 
              RowBox[{"29", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Mu]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.853821392255206*^9, 3.853821393174711*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"d19a824e-3e20-43d6-9417-5d149d1692de"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"8", " ", "u", " ", 
    SuperscriptBox["\[Mu]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Mu]"}], ")"}], "3"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["g2", "4"], " ", "\[Mu]"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["g2", "3"], " ", "g3", " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"12", " ", "\[Mu]"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
    RowBox[{"4", " ", "u", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["g3", "2"], " ", "\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Mu]"}], ")"}]}], "+", 
       RowBox[{"u", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Mu]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "\[Mu]"}], "+", 
          RowBox[{"17", " ", 
           SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["g2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["g3", "2"], " ", "\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"12", " ", "\[Mu]"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"29", " ", "\[Mu]"}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["\[Mu]", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{"4", " ", "g2", " ", "g3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["g3", "2"], " ", 
        SuperscriptBox["\[Mu]", "2"]}], "+", 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"7", " ", "\[Mu]"}], "+", 
          RowBox[{"34", " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          RowBox[{"47", " ", 
           SuperscriptBox["\[Mu]", "3"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"g1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["g2", "3"], " ", "\[Mu]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["g2", "2"], " ", "g3", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"12", " ", "\[Mu]"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "g2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["g3", "2"], " ", "\[Mu]", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"12", " ", "\[Mu]"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "-", 
             RowBox[{"19", " ", "\[Mu]"}], "-", 
             RowBox[{"14", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "3"]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", "g3", " ", "\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["g3", "2"], " ", "\[Mu]"}], "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"22", " ", "\[Mu]"}], "+", 
             RowBox[{"29", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Mu]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8551277800963173`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"ede74469-4193-4eb8-b34f-b0383a5ea087"]
}, Open  ]]
},
WindowSize->{1461, 907},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"27a53642-7b15-4ee7-9cbc-35bdcb8ae799"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1410, 39, 33, "Input",ExpressionUUID->"63878b2d-7cca-41a1-9403-5c069493a302"],
Cell[1993, 63, 1260, 36, 58, "Output",ExpressionUUID->"97ec1ab7-df89-4c53-85d5-9365fbe33176"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3290, 104, 1850, 54, 51, "Input",ExpressionUUID->"0616b751-8a8d-45a5-8c50-e3726eef6c74"],
Cell[5143, 160, 1661, 50, 59, "Output",ExpressionUUID->"05240712-1ced-43bb-8823-2d84d27a5371"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6841, 215, 2644, 75, 99, "Input",ExpressionUUID->"dfeec460-cade-4d31-b936-9a949ec68a44"],
Cell[9488, 292, 2413, 71, 59, "Output",ExpressionUUID->"d68039f1-151c-4186-a73e-1dcd5310eaa9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11938, 368, 3387, 96, 99, "Input",ExpressionUUID->"228edfcd-8a5b-4c94-a43f-6bdbbb019ef7"],
Cell[15328, 466, 3317, 95, 79, "Output",ExpressionUUID->"cd0c3bae-c8f2-47c4-9ed1-4d9077979750"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18682, 566, 4154, 117, 122, "Input",ExpressionUUID->"5666cf98-79c3-4759-88fc-eede084976c1"],
Cell[22839, 685, 4082, 116, 79, "Output",ExpressionUUID->"ca0e86ab-27d1-4e74-bade-8c6adee2533f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26958, 806, 4608, 128, 145, "Input",ExpressionUUID->"c26d6e9e-657c-42de-91a7-dc4c1bb9e1f3"],
Cell[31569, 936, 4421, 127, 102, "Output",ExpressionUUID->"2ff59703-fa37-4a6d-95aa-6d2df14a8ce8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36027, 1068, 4349, 120, 99, "Input",ExpressionUUID->"d19a824e-3e20-43d6-9417-5d149d1692de"],
Cell[40379, 1190, 4181, 119, 102, "Output",ExpressionUUID->"ede74469-4193-4eb8-b34f-b0383a5ea087"]
}, Open  ]]
}
]
*)


